Distributed Algorithms for Subgraph-Centric Graph Platforms

Graph analytics for large scale graphs has gained interest in recent years. Many graph algorithms have been designed for vertex-centric distributed graph processing frameworks to operate on large graphs with 100 M vertices and edges, using commodity clusters and Clouds. Subgraph-centric programming models have shown additional performance benefits than vertex-centric models. But direct mapping of vertex-centric and shared-memory algorithms to subgraph-centric frameworks are either not possible, or lead to inefficient algorithms. In this paper, we present three subgraph-centric distributed graph algorithms for triangle counting, clustering and minimum spanning forest, using variations of shared and vertex-centric models. These augment existing subgraph-centric algorithms that exist in literature, and allow a broader evaluation of these three classes of graph processing algorithms and platforms.

==> plots/plot.py <==
import numpy as np
import matplotlib.pyplot as plt

n_graphs = 3
width = .40
ind = np.arange(n_graphs)
x = [1.464, 4.533, 12.455]
y = [3.075, 6.468, 23.162]


fig, ax = plt.subplots()
plt.minorticks_on()
plt.grid(b=True, which='major', color='g', linestyle='-', zorder=0)
plt.grid(b=True, which='minor', color='y', linestyle='--', zorder=0)

rects1 = ax.bar(ind, x, width, color='r', zorder=3)

rects2 = ax.bar(ind + width, y, width, color='b', zorder=3)

# add some text for labels, title and axes ticks
ax.set_ylabel('Time (sec)')
ax.set_xticks(ind + width)
ax.set_xticklabels(('CARN', 'WEBG', 'CITP'))
ax.legend((rects1[0], rects2[0]), ('GoFFish', 'Giraph'), loc = 'upper left')

def autolabel(rects):
    # attach some text labels
    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()/2., 1.02*height,
                '%.2f' % (height),
                ha='center', va='bottom')

autolabel(rects1)
autolabel(rects2)

#plt.yscale('log')
plt.show()
fig.savefig("timings.pdf")

